Quasi-normal modes of Schwarzschild-de Sitter black holes

The low-laying frequencies of characteristic quasi-normal modes (QNM) of Schwarzschild-de Sitter (SdS) black holes have been calculated for fields of different spin using the 6th-order WKB approximation and the approximation by the P\"{o}shl-Teller potential. The well-known asymptotic formula for large $l$ is generalized here on a case of the Schwarzchild-de Sitter black hole. In the limit of the near extreme $\Lambda$ term the results given by both methods are in a very good agreement, and in this limit fields of different spin decay with the same rate.

==> anc/QNMs-SdS.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    111324,       2441]
NotebookOptionsPosition[    108874,       2357]
NotebookOutlinePosition[    109529,       2379]
CellTagsIndexPosition[    109486,       2376]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<WKB.m\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.466864080921875*^9, 3.466864105125*^9}, {
   3.46686415009375*^9, 3.46686415021875*^9}, {3.46686434565625*^9, 
   3.46686434990625*^9}, 3.473591206609375*^9, 3.47387609740625*^9, {
   3.7506885080171304`*^9, 3.750688550444557*^9}, 3.750766655407464*^9, {
   3.750779562996179*^9, 3.7507795641142435`*^9}, {3.750779943340934*^9, 
   3.750779999239131*^9}, {3.750875788199946*^9, 3.7508758173476133`*^9}, {
   3.7924165543010387`*^9, 3.7924165590273085`*^9}}],

Cell["\<\
You can download the WKB formula package from \
https://arxiv.org/src/1904.10333v1/anc/WKB.m\
\>", "Text",
 CellChangeTimes->{{3.792417455221568*^9, 3.792417486484356*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P\[ODoubleDot]schl", "-", 
    RowBox[{"Teller", " ", "formula", " ", "implementation"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"BasicPTFormula", "[", 
      RowBox[{"t_", ",", "V0_", ",", "V2_"}], "]"}], "=", 
     RowBox[{
      SqrtBox[
       RowBox[{"V0", "+", 
        FractionBox["V2", 
         RowBox[{"8", "V0"}]]}]], "-", 
      RowBox[{"\[ImaginaryI]", " ", "t", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox["V2", 
          RowBox[{"2", "V0"}]]}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PTFormula", "[", 
      RowBox[{"U_", ",", "F_", ",", 
       RowBox[{"{", 
        RowBox[{"R_Symbol", ",", 
         RowBox[{"R0_", "?", "NumericQ"}], ",", 
         RowBox[{"FR_:", "FindRoot"}]}], "}"}], ",", "n_", ",", 
       RowBox[{"MyPrecision_", "/;", 
        RowBox[{"MyPrecision", ">", "0"}]}]}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"V", "=", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"U", ",", "R"}], "]"}], "//", "Simplify"}]}], "}"}], ",", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Res", "=", 
            RowBox[{"FR", "[", 
             RowBox[{
              RowBox[{"V", "\[Equal]", "0"}], ",", 
              RowBox[{"{", 
               RowBox[{"R", ",", 
                RowBox[{"SetPrecision", "[", 
                 RowBox[{"R0", ",", "MyPrecision"}], "]"}]}], "}"}], ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "MyPrecision"}]}], 
             "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Prepend", "[", 
           RowBox[{"Res", ",", 
            RowBox[{
             RowBox[{"BasicPTFormula", "[", 
              RowBox[{
               RowBox[{"n", "+", 
                FractionBox["1", "2"]}], ",", "U", ",", 
               RowBox[{"F", " ", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"F", " ", "V"}], ",", "R"}], "]"}]}]}], "]"}], "/.",
              "Res"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"NumericQ", "[", 
        RowBox[{"U", "/.", 
         RowBox[{"R", "->", "R0"}]}], "]"}], "&&", 
       RowBox[{"NumericQ", "[", 
        RowBox[{"F", "/.", 
         RowBox[{"R", "->", "R0"}]}], "]"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7924182438256736`*^9, 3.792418248462939*^9}, {
   3.7924183428703384`*^9, 3.7924183477106156`*^9}, {3.7924184115392666`*^9, 
   3.7924185169312944`*^9}, 3.79241856808722*^9, {3.7924186147258883`*^9, 
   3.7924186813446984`*^9}, {3.792418805369792*^9, 3.7924189224804907`*^9}, {
   3.7924189631548166`*^9, 3.79241900674731*^9}, {3.792419044903493*^9, 
   3.7924190657076826`*^9}, {3.792419103968871*^9, 3.7924191089591565`*^9}, {
   3.7924192184624195`*^9, 3.792419253247409*^9}, {3.7924838326521397`*^9, 
   3.792483837743431*^9}, {3.7924929804423637`*^9, 3.7924930335344005`*^9}, {
   3.7924930864224253`*^9, 3.792493133169099*^9}, 3.7924931642108746`*^9, {
   3.7924933627592306`*^9, 3.792493376121995*^9}, {3.792493432369212*^9, 
   3.7924934327912364`*^9}, {3.7924939182060003`*^9, 3.7924939187050295`*^9}}],

Cell["Effective potentials:", "Text",
 CellChangeTimes->{{3.7924197673718157`*^9, 3.792419777886417*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", " ", "M"}], "r"], "-", 
    FractionBox[
     RowBox[{"\[CapitalLambda]", " ", 
      SuperscriptBox["r", "2"]}], "3"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vs", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "r", "]"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"l", 
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}]}], 
        SuperscriptBox["r", "2"]], "+", 
       RowBox[{
        FractionBox["1", "r"], 
        RowBox[{
         RowBox[{"f", "'"}], "[", "r", "]"}]}]}], ")"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vel", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"f", "[", "r", "]"}], 
    FractionBox[
     RowBox[{"l", 
      RowBox[{"(", 
       RowBox[{"l", "+", "1"}], ")"}]}], 
     SuperscriptBox["r", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vodd", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "r", "]"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"l", 
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}]}], 
        SuperscriptBox["r", "2"]], "-", 
       FractionBox[
        RowBox[{"6", " ", "M"}], 
        SuperscriptBox["r", "3"]]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Veven", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c", "=", 
        RowBox[{
         FractionBox[
          RowBox[{"l", 
           RowBox[{"(", 
            RowBox[{"l", "+", "1"}], ")"}]}], "2"], "-", "1"}]}], "}"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"f", "[", "r", "]"}]}], 
        SuperscriptBox["r", "3"]], " ", 
       FractionBox[
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["M", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["c", "2"], " ", "M", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "c"}], ")"}], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "c", " ", "r"}], "-", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "M"}], "+", 
           RowBox[{"c", " ", "r"}]}], ")"}], "2"]]}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Vdp", "[", "r_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Kappa]", "2"], " ", 
      RowBox[{"f", "[", "r", "]"}]}], 
     SuperscriptBox["r", "2"]], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Kappa]", " ", 
       SqrtBox[
        RowBox[{"f", "[", "r", "]"}]]}], 
      SuperscriptBox["r", "2"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", "M"}], "r"], "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vdm", "[", "r_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Kappa]", "2"], " ", 
      RowBox[{"f", "[", "r", "]"}]}], 
     SuperscriptBox["r", "2"]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Kappa]", " ", 
       SqrtBox[
        RowBox[{"f", "[", "r", "]"}]]}], 
      SuperscriptBox["r", "2"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", "M"}], "r"], "-", "1"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.792417079115056*^9, 3.792417362350256*^9}, {
   3.792417392804998*^9, 3.7924174041656475`*^9}, {3.7924199990180645`*^9, 
   3.792420091225339*^9}, 3.7924201283134604`*^9, {3.7924212199688993`*^9, 
   3.7924212558949537`*^9}}],

Cell[CellGroupData[{

Cell["QNMs of massless scalar field", "Section",
 CellChangeTimes->{{3.792419459689217*^9, 3.792419480768423*^9}, 
   3.792419744078483*^9, {3.7924201590192165`*^9, 3.7924201643475213`*^9}, {
   3.792421409077716*^9, 3.7924214099717665`*^9}, {3.7924217153512335`*^9, 
   3.7924217219896135`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"l", "=", "1"}], ",", 
        RowBox[{"n", "=", "0"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vs", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vs", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB)\>\"", ",", 
      " ", "\"\<\[Omega] (P-T)\>\""}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.7924212792132883`*^9, 3.7924213208906717`*^9}, 
   3.7924838662460613`*^9, {3.7924931778146524`*^9, 3.792493186073125*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB)\"\>", "\<\"\[Omega] \
(P-T)\"\>"},
    {"0.`", 
     RowBox[{"0.2929096439003719`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09776161785939477`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2985489823663668`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.10064835010033207`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.2769257949577855`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.094668062246298`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2810338595882686`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.097190310929715`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.2602648555473178`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09107773720011998`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.26322142754211825`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09314883275908163`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.24287394637331092`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08690998757333139`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.24501302016274404`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08851668962634916`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.22468621418711074`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0820876723184186`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.22628303567191543`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08326806693304062`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.20559371388215106`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07652941953931156`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.206863012735563`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07735430049108846`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.1854169784447185`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07013400867188459`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.18651344861945846`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07069470455109778`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.16385615265464817`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.062757155245902`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16486876442680326`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06315751683562977`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.14038186678966225`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05417106670493274`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1413150973509772`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05451686141826667`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.11391875987239562`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04397047327926748`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1146621462677794`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.044336578500581564`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.08156028656484934`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.031206183388995827`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.08191265075848654`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.03153030318244044`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.025491968402525284`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009650917599917794`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.025502775611123`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0096654928249457`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7924931943846006`*^9, 3.7924934486481433`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"l", "=", "2"}], ",", 
        RowBox[{"n", "=", "0"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vs", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vs", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB)\>\"", ",", 
      " ", "\"\<\[Omega] (P-T)\>\""}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.7924212792132883`*^9, 3.7924213208906717`*^9}, {
   3.7924214204613667`*^9, 3.7924214205423717`*^9}, 3.7924838801298556`*^9, {
   3.7924934585567102`*^9, 3.7924934624679337`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB)\"\>", "\<\"\[Omega] \
(P-T)\"\>"},
    {"0.`", 
     RowBox[{"0.4836418824503209`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09676608911612845`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4873721746234374`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0979037541285938`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.45963625501535244`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09285979715029914`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4626991089716275`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09387725944602054`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.43460659680232805`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08858456151960034`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4371197130584761`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08946611786037144`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.40839397100716324`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08390123185896121`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4104553037456469`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08464572110092589`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.3807833901509581`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07876258254863872`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.38247068807017554`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0793786382766936`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.3514731296500523`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07310733680009354`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3528444571525846`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0736090039807451`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.3200209458057055`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06684940330034632`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3211160461457119`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06725218514007576`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.28573987002980505`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05985707675612061`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2865825252225556`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06017425101050688`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.24746848691500586`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05190685942445945`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.24807067439062871`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.052146050389978146`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.20295954194747257`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.042558668154944836`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2033291891745558`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04271949383215627`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.1466102217853837`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030686287283045562`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.14676599787557848`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.03076275829390351`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.04616890473916007`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009631416267181728`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.046174371895029175`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009634376282219246`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.792493472000479*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"l", "=", "2"}], ",", 
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vs", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vs", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB)\>\"", ",", 
      " ", "\"\<\[Omega] (P-T)\>\""}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.7924212792132883`*^9, 3.7924213208906717`*^9}, {
   3.7924214204613667`*^9, 3.7924214205423717`*^9}, 3.792421487459199*^9, 
   3.792483897450846*^9, {3.7924934994400487`*^9, 3.7924935033212705`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB)\"\>", "\<\"\[Omega] \
(P-T)\"\>"},
    {"0.`", 
     RowBox[{"0.46384674446377155`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.29562691488267273`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4873721746234374`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2937112623857814`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.44301503546883114`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.28247877457169607`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4626991089716275`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.28163177833806163`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.4208413554702795`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2686160367461246`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4371197130584761`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2683983535811143`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.39712671302104546`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.25385540699152`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4104553037456469`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.25393716330277766`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.3716480040219978`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2379644808486406`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.38247068807017554`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.23813591483008079`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.34413718603077076`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.22066798148422498`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3528444571525846`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2208270119422353`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.3142168902767904`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.20162899942471302`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3211160461457119`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2017565554202273`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.28128346683647826`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1803950823212129`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2865825252225556`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.18052275303152063`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.2442617918965719`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1562690395597936`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.24807067439062871`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.15643815116993443`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.20096490935276634`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12794798330124424`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2033291891745558`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12815848149646883`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.1457617537140076`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09212338294431437`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.14676599787557848`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09228827488171053`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.04613956398410997`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.028894421948956847`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.046174371895029175`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.02890312884665774`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7924935103766737`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["QNMs of electromagnetic field", "Section",
 CellChangeTimes->{{3.792419459689217*^9, 3.792419480768423*^9}, 
   3.792419744078483*^9, {3.7924201590192165`*^9, 3.7924201643475213`*^9}, {
   3.792421409077716*^9, 3.7924214099717665`*^9}, {3.792421534375882*^9, 
   3.792421537626068*^9}, {3.7924217281239643`*^9, 3.7924217304940996`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"l", "=", "1"}], ",", 
        RowBox[{"n", "=", "0"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vel", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vel", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB)\>\"", ",", 
      " ", "\"\<\[Omega] (P-T)\>\""}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.7924212792132883`*^9, 3.7924213208906717`*^9}, {
   3.79242155863827*^9, 3.792421561579438*^9}, 3.7924839362040625`*^9, {
   3.7924935289567366`*^9, 3.792493536428164*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB)\"\>", "\<\"\[Omega] \
(P-T)\"\>"},
    {"0.`", 
     RowBox[{"0.24819141822239751`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09263702748609794`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2545875386086578`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09622504486493763`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.23735960543419535`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08852909492912939`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.24286103327104883`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09179284245476836`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.22589081644915093`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08421753918562966`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.23053882134718254`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08713548411865624`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.21367627330164535`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07966124516323585`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.21751968833835436`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08221471437193746`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.2005744895456619`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07480492695331648`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.20367003088692623`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0769800358919501`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.18639527281977472`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06957274756352891`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.18880717186629364`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07136240321480627`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.1708705235578406`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06385705008371188`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.17266966964355615`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06526300069150406`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.1535966988553641`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05749647334528615`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.15485955405295948`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05853140973807077`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.13390737992504098`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05022771147621902`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.13471506281091267`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05091750772173156`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.1105338460443545`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04155708872203686`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.11097213530798988`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.041943524640393054`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.08034537399180659`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.03028368866473018`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.08050764858994132`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.03042903097250923`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.02545414562902956`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.00961904653355705`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.02545875386086578`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009622504486493762`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.792493540429393*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"l", "=", "2"}], ",", 
        RowBox[{"n", "=", "0"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vel", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vel", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB)\>\"", ",", 
      " ", "\"\<\[Omega] (P-T)\>\""}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.7924212792132883`*^9, 3.7924213208906717`*^9}, {
   3.79242155863827*^9, 3.792421561579438*^9}, {3.792421596628443*^9, 
   3.7924215968704567`*^9}, 3.7924839464616494`*^9, {3.79249354946391*^9, 
   3.7924935577743855`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB)\"\>", "\<\"\[Omega] \
(P-T)\"\>"},
    {"0.`", 
     RowBox[{"0.45759340787969005`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09501115155019296`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.46147910349544863`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09622504486493763`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.43685948091893434`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09068918108749767`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.44022300745905624`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09179284245476836`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.41502077508214186`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08614890257792567`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4178871015353664`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08713548411865624`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.39189150331477735`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08135067837871095`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.39428791886508896`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08221471437193746`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.36722703989030164`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07624229120946288`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.36918328279635887`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0769800358919501`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.34069366157103803`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07075261262014998`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3422420629169209`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07136240321480627`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.3118146652829091`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06478033718236759`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.31299035602229497`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06526300069150406`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.2798655138891662`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05817206910573503`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2807067799257729`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05853140973807077`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.24364283442736745`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05067406062558286`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.244191788620399`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05091750772173156`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.20085010468751133`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04180390864819738`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.20115407766924082`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.041943524640393054`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.14581758935021868`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030374539468373943`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.14593250596181886`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.03042903097250923`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.04614432114245281`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009620785739529835`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.04614791034954486`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009622504486493762`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7924215993575993`*^9, 3.792483950595886*^9, 
  3.7924935603975353`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"l", "=", "2"}], ",", 
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vel", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vel", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB)\>\"", ",", 
      " ", "\"\<\[Omega] (P-T)\>\""}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.7924212792132883`*^9, 3.7924213208906717`*^9}, {
   3.79242155863827*^9, 3.792421561579438*^9}, {3.7924216055569534`*^9, 
   3.7924216064860067`*^9}, 3.792483955332157*^9, {3.7924935636167192`*^9, 
   3.7924935684649963`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB)\"\>", "\<\"\[Omega] \
(P-T)\"\>"},
    {"0.`", 
     RowBox[{"0.43653395959068075`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2907280263674058`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.46147910349544863`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.28867513459481287`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.41833623848596946`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.27664803661936227`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.44022300745905624`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2753785273643051`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.39899778491269333`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2620195267595548`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4178871015353664`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2614064523559687`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.3783153786014788`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2467371011840241`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.39428791886508896`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.24664414311581237`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.35601859835186944`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2306541010702728`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.36918328279635887`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2309401076758503`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.33174213545103043`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.21356251453060732`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3422420629169209`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.21408720964441882`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.3049739858722457`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.19515839674971577`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.31299035602229497`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.19578900207451216`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.27495193119535705`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.17497567124780725`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2807067799257729`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1755942292142123`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.2404326190233781`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.15224121728397633`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.244191788620399`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.15275252316519466`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.19907471869572493`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12549016260559845`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.20115407766924082`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12583057392117916`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.1451487434527215`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0911383322195343`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.14593250596181886`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09128709291752768`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.04612354287619858`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.028862383068188918`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.04614791034954486`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.028867513459481287`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7924216086001277`*^9, 3.792483959254381*^9, 
  3.792493571102147*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["QNMs of gravitational perturbations", "Section",
 CellChangeTimes->{{3.792419459689217*^9, 3.792419480768423*^9}, 
   3.792419744078483*^9, {3.7924217325892196`*^9, 3.7924217351093636`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"l", "=", "2"}], ",", 
        RowBox[{"n", "=", "0"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vodd", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vodd", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Veven", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Veven", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB) (odd)\>\"", 
      ",", " ", "\"\<\[Omega] (P-T) (odd)\>\"", ",", " ", 
      "\"\<\[Omega] (WKB) (even)\>\"", ",", " ", 
      "\"\<\[Omega] (P-T) (even)\>\""}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.473876062890625*^9, 3.473876086046875*^9}, {
   3.473876209796875*^9, 3.473876213125*^9}, {3.4738763303125*^9, 
   3.47387633059375*^9}, {3.7506887271166625`*^9, 3.7506887341290636`*^9}, 
   3.75068878512298*^9, {3.7506888714149156`*^9, 3.750688872821996*^9}, {
   3.7507667179150395`*^9, 3.750766718570077*^9}, {3.7924166835464306`*^9, 
   3.792416684148465*^9}, {3.7924175072995467`*^9, 3.792417593054452*^9}, {
   3.792417694114232*^9, 3.792417843683787*^9}, {3.7924179430644712`*^9, 
   3.792417963533642*^9}, {3.7924180238680925`*^9, 3.792418052890753*^9}, {
   3.792419082835662*^9, 3.792419092747229*^9}, {3.792419273456565*^9, 
   3.792419353991172*^9}, {3.7924839719021044`*^9, 3.792483974182235*^9}, {
   3.7924935852959595`*^9, 3.7924935914243097`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB) (odd)\"\>", \
"\<\"\[Omega] (P-T) (odd)\"\>", "\<\"\[Omega] (WKB) (even)\"\>", \
"\<\"\[Omega] (P-T) (even)\"\>"},
    {"0.`", 
     RowBox[{"0.3736193572264526`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0888909795533329`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.37827348215325096`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09053105693475297`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.373707324893069`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08892334324945207`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3782882444141618`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09060138022474616`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.35644620725841974`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08542470308887477`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.36035555697193683`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08690886981492806`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3565084618481909`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08546025176980958`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3603670925690945`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0869652188985908`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.33837267661114623`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08169374326548748`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.34160556830197375`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08300708893534352`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.33841383872185243`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08172990490457077`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3416143605748066`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08305114546084955`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.3192529557818465`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07765412970365762`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3218767999495249`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07878747346555962`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.31927756185196116`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07768861966952473`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.321883298881854`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07882089173415203`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.29889476055292113`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0732494547488396`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3009754662788644`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07419919196991309`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.29890713765732385`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07328036467302187`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.300980087781092`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07422358904944315`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.277034868819803`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06840458500617166`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.27863639994155026`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06917242614845288`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2770389929758158`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06843047530195066`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2786395250084146`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0691893701787999`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.25329559381254335`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06301430372232142`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.25447976497008745`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06360700197017675`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2532949350795362`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06303429473354577`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.25448173865479573`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06361799807187492`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.22710020675220816`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05692115386828567`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2279267941187507`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05735030396109285`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.22709756827803154`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.056935006796817234`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.22792792422388647`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.057356776816192015`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.19748673875694964`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04986669285369646`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1980140375343398`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.050148699577678105`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1974841038023412`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.049874864878719276`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.19801459283774264`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05015197108946909`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.16261281982350562`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04136217083453625`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16289898966116031`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04151857796399208`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1626112338653516`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04136581584862778`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16289919730405208`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04151983693264094`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.11791712197525195`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030209800165874875`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.11802345538182135`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030268576346695962`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.11791666561926431`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030210656618703924`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.11802349649628796`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030268833046388527`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.03726998523431271`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009615795099336705`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.03727323595076569`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009617486582636102`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.037269983284112185`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009615798250787953`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.037273236078793875`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009617487406277223`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7506889715206413`*^9, 3.750766719627137*^9, 3.7507794042751007`*^9, 
   3.7507794578221636`*^9, 3.7508748625220003`*^9, 3.750875641728568*^9, 
   3.7508758307553797`*^9, 3.750875897939223*^9, 3.750875990676527*^9, 
   3.7508773812390623`*^9, 3.750925057279976*^9, 3.7509261456542273`*^9, 
   3.750963857744236*^9, 3.7514530529135027`*^9, 3.7649350150380173`*^9, {
   3.792417696754383*^9, 3.7924177676604385`*^9}, {3.7924178375304346`*^9, 
   3.7924178467829638`*^9}, 3.792417967438865*^9, 3.7924180600291615`*^9, {
   3.7924190976675105`*^9, 3.7924191275302186`*^9}, 3.7924193809007106`*^9, 
   3.7924195209747224`*^9, 3.7924839832647543`*^9, 3.792493596985628*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"l", "=", "2"}], ",", 
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vodd", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vodd", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Veven", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Veven", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB) (odd)\>\"", 
      ",", " ", "\"\<\[Omega] (P-T) (odd)\>\"", ",", " ", 
      "\"\<\[Omega] (WKB) (even)\>\"", ",", " ", 
      "\"\<\[Omega] (P-T) (even)\>\""}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.473876062890625*^9, 3.473876086046875*^9}, {
   3.473876209796875*^9, 3.473876213125*^9}, {3.4738763303125*^9, 
   3.47387633059375*^9}, {3.7506887271166625`*^9, 3.7506887341290636`*^9}, 
   3.75068878512298*^9, {3.7506888714149156`*^9, 3.750688872821996*^9}, {
   3.7507667179150395`*^9, 3.750766718570077*^9}, {3.7924166835464306`*^9, 
   3.792416684148465*^9}, {3.7924175072995467`*^9, 3.792417593054452*^9}, {
   3.792417694114232*^9, 3.792417843683787*^9}, {3.7924179430644712`*^9, 
   3.792417963533642*^9}, {3.7924180238680925`*^9, 3.792418052890753*^9}, {
   3.792419082835662*^9, 3.792419092747229*^9}, {3.792419273456565*^9, 
   3.792419353991172*^9}, 3.792419740739292*^9, {3.792483982976738*^9, 
   3.7924839846618347`*^9}, {3.7924935987617292`*^9, 3.792493610208384*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB) (odd)\"\>", \
"\<\"\[Omega] (P-T) (odd)\"\>", "\<\"\[Omega] (WKB) (even)\"\>", \
"\<\"\[Omega] (P-T) (even)\"\>"},
    {"0.`", 
     RowBox[{"0.34629657088273885`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.27347977376451554`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.37827348215325096`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2715931708042589`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.34671543505318975`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.27387599457043577`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3782882444141618`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.27180414067423847`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.3329427785028225`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.26141396859099564`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.36035555697193683`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.26072660944478415`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3332585231813897`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2617777200737053`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3603670925690945`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.26089565669577236`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.31853351200993096`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2488116077243191`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.34160556830197375`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.24902126680603057`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3187615973862377`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.24913689742177234`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3416143605748066`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.24915343638254864`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.302884265461355`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.23554837022982916`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3218767999495249`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.23636242039667885`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3030402924203919`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2358301112024226`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.321883298881854`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.23646267520245612`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.2857538400539092`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.22144566608583688`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3009754662788644`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.22259757590973928`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2858531189868831`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.22168015706469618`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.300980087781092`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.22267076714832945`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.2668353336154131`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.20625481435245813`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.27863639994155026`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.20751727844535864`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2668923914431569`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2064402227025278`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2786395250084146`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.20756811053639973`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.24571805571957828`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.18962751757137777`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.25447976497008745`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.19082100591053025`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2457461032293298`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.18976434708130932`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.25448173865479573`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.19085399421562477`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.2218028064887762`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1710538600951188`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2279267941187507`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.17205091188327856`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.22181318971629158`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1711453714051879`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.22792792422388647`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.17207033044857603`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.1941122078335463`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.14971981101297432`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1980140375343398`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1504460987330343`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1941138764668189`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.14977232488787284`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.19801459283774264`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.15045591326840727`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.16078900931280324`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12412212471719358`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16289898966116031`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12455573389197624`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16078806188504713`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12414505896321114`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16289919730405208`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12455951079792282`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.11724398236241576`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09063427030299244`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.11802345538182135`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09080572904008788`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.11724341542474519`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09063957561973891`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.11802349649628796`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09080649913916558`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.037249557921025786`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.028847243896676093`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.03727323595076569`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.02885245974790831`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.03724955471914137`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.028847263206316254`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.037273236078793875`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.028852462218831667`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7924197515169086`*^9, 3.792483990472167*^9, 
  3.7924936171037784`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"l", "=", "3"}], ",", 
        RowBox[{"n", "=", "0"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vodd", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vodd", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Veven", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Veven", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB) (odd)\>\"", 
      ",", " ", "\"\<\[Omega] (P-T) (odd)\>\"", ",", " ", 
      "\"\<\[Omega] (WKB) (even)\>\"", ",", " ", 
      "\"\<\[Omega] (P-T) (even)\>\""}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.473876062890625*^9, 3.473876086046875*^9}, {
   3.473876209796875*^9, 3.473876213125*^9}, {3.4738763303125*^9, 
   3.47387633059375*^9}, {3.7506887271166625`*^9, 3.7506887341290636`*^9}, 
   3.75068878512298*^9, {3.7506888714149156`*^9, 3.750688872821996*^9}, {
   3.7507667179150395`*^9, 3.750766718570077*^9}, {3.7924166835464306`*^9, 
   3.792416684148465*^9}, {3.7924175072995467`*^9, 3.792417593054452*^9}, {
   3.792417694114232*^9, 3.792417843683787*^9}, {3.7924179430644712`*^9, 
   3.792417963533642*^9}, {3.7924180238680925`*^9, 3.792418052890753*^9}, {
   3.792419082835662*^9, 3.792419092747229*^9}, {3.792419273456565*^9, 
   3.792419353991172*^9}, 3.7924195280601273`*^9, {3.792483992438279*^9, 
   3.7924839940103693`*^9}, {3.7924936228671083`*^9, 3.7924936313315926`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB) (odd)\"\>", \
"\<\"\[Omega] (P-T) (odd)\"\>", "\<\"\[Omega] (WKB) (even)\"\>", \
"\<\"\[Omega] (P-T) (even)\"\>"},
    {"0.`", 
     RowBox[{"0.5994433703276558`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0927025232365716`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.6024175931430287`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09337072928731603`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5994433726402307`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09270276542261303`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.6024179129889565`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09337136791702219`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.5719912033589205`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08872002227875932`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5745392878836861`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08932569505590923`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5719911939295986`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08872022186756806`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5745395403495648`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08932620106905297`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.5431149276370563`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08449544528709306`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5452650910145259`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0850341222762671`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5431149115735913`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08449560556337339`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5452652854572723`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08503451347495262`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.5125755106143148`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07998844946572942`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5143565428515485`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08045708570043872`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5125754919353304`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0799885741747108`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.514356688136858`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08045737910684445`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.48005753272020224`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0751462359238363`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.48149882253085396`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07554325352218283`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.480057514413933`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07514632920252422`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4814989270080391`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07554346531309378`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.4451297857871739`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06989718687018387`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.44626139576600077`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07022252520496927`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.44512976987993746`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06989725316748781`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4462614672378098`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07022267063507528`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.40717515689393274`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06413954037649242`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4080279810658292`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06439472181626046`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4071751445307389`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06413958435913251`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.40802802675136335`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06439481512615043`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.3652542247788054`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05771937136750752`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3658602843253997`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05790760628287947`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.36525421631961774`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05771939780702482`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.36586031081308906`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.057907660585178294`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.31780476534664037`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.050382135530750195`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3181977545517882`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0505085115668124`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3178047604837888`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05038214916382662`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.31819776773708913`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05050853869901911`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.2618425343431631`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0416439637596196`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2620588886492166`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04171582434652847`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.26184253224955933`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04164396910698717`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2620588936464973`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.041715834668092804`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.18999425462309893`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030314595145547196`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.19007561297556427`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030342434945062193`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.18999425415169013`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.03031459625584675`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.19007561397903358`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030342437025373724`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.06009145281120255`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009618893587326283`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.06009398532155833`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009619776914206667`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.060091452809549674`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.00961889359095096`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.06009398532472906`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009619776920804337`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7924195355365553`*^9, 3.7924840004827394`*^9, 
  3.792493636620895*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"l", "=", "3"}], ",", 
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vodd", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vodd", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Veven", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Veven", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB) (odd)\>\"", 
      ",", " ", "\"\<\[Omega] (P-T) (odd)\>\"", ",", " ", 
      "\"\<\[Omega] (WKB) (even)\>\"", ",", " ", 
      "\"\<\[Omega] (P-T) (even)\>\""}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.473876062890625*^9, 3.473876086046875*^9}, {
   3.473876209796875*^9, 3.473876213125*^9}, {3.4738763303125*^9, 
   3.47387633059375*^9}, {3.7506887271166625`*^9, 3.7506887341290636`*^9}, 
   3.75068878512298*^9, {3.7506888714149156`*^9, 3.750688872821996*^9}, {
   3.7507667179150395`*^9, 3.750766718570077*^9}, {3.7924166835464306`*^9, 
   3.792416684148465*^9}, {3.7924175072995467`*^9, 3.792417593054452*^9}, {
   3.792417694114232*^9, 3.792417843683787*^9}, {3.7924179430644712`*^9, 
   3.792417963533642*^9}, {3.7924180238680925`*^9, 3.792418052890753*^9}, {
   3.792419082835662*^9, 3.792419092747229*^9}, {3.792419273456565*^9, 
   3.792419353991172*^9}, 3.7924195280601273`*^9, 3.7924195985911617`*^9, {
   3.7924840046119757`*^9, 3.7924840068161016`*^9}, {3.7924936421572113`*^9, 
   3.7924936485365763`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB) (odd)\"\>", \
"\<\"\[Omega] (P-T) (odd)\"\>", "\<\"\[Omega] (WKB) (even)\"\>", \
"\<\"\[Omega] (P-T) (even)\"\>"},
    {"0.`", 
     RowBox[{"0.5826420257828248`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2812904440056815`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.6024175931430287`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.28011218786194814`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5826421282996492`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2812926953984312`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.6024179129889565`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2801141037510666`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.5574542638590482`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2686368520309455`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5745392878836861`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2679770851677277`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.557454309911162`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.26863864076540356`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5745395403495648`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2679786032071589`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.5307426928711256`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2553576047193476`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5452650910145259`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2551023668288013`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5307427015623074`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.255358990605763`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5452652854572723`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2551035404248579`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.5022541147282934`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.24133029314168605`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5143565428515485`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.24137125710131616`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.5022541013047871`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2413313342571745`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.514356688136858`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.24137213732053334`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.4716578583585361`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2263923371959503`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.48149882253085396`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.22662976056654852`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4716578344680006`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.22639308946599487`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4814989270080391`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.22663039593928133`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.4385073634581569`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.21032235068782093`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.44626139576600077`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2106675756149078`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.43850733744866216`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2103228674341349`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4462614672378098`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.21066801190522585`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.40217039929135406`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.19280663205129253`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4080279810658292`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1931841654487814`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.4021703765450757`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1928069634909029`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.40802802675136335`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.19318444537845128`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.3616923311621874`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.17337355678708405`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3658602843253997`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1737228188486384`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3616923144668319`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.17337374945945375`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.36586031081308906`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.17372298175553488`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.3154943971325674`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.15124861629013556`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3181977545517882`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1515255347004372`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3154943871008377`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1512487123742897`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.31819776773708913`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.15152561609705734`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.2605715069550482`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12496863460845135`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2620588886492166`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12514747303958543`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.26057150251220274`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12496867105741233`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2620588936464973`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.1251475040042784`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.18951705580144615`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.090950755544466`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.19007561297556427`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09102730483518658`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.18951705478339548`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0909507628627921`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.19007561397903358`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09102731107612118`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.06007663375467098`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.028856698486834288`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.06009398532155833`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.02885933074262`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.060076633751066644`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.02885669850993091`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.06009398532472906`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.028859330762413014`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.792419607725684*^9, 3.7924840120944033`*^9, 
  3.7924936546059237`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["QNMs of massless Dirac field", "Section",
 CellChangeTimes->{{3.792419459689217*^9, 3.792419480768423*^9}, 
   3.792419744078483*^9, {3.7924201590192165`*^9, 3.7924201643475213`*^9}, {
   3.79242173732249*^9, 3.792421740102649*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"\[Kappa]", "=", "1"}], ",", 
        RowBox[{"n", "=", "0"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vdm", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vdm", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vdp", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"5", 
                 RowBox[{"M", "/", "2"}]}]}], "}"}], ",", "n", ",", "iprec"}],
              "]"}], "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vdp", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"5", 
                 RowBox[{"M", "/", "2"}]}]}], "}"}], ",", "n", ",", "iprec"}],
              "]"}], "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB) (-)\>\"", ",", 
      " ", "\"\<\[Omega] (P-T) (-)\>\"", ",", " ", 
      "\"\<\[Omega] (WKB) (+)\>\"", ",", " ", "\"\<\[Omega] (P-T) (+)\>\""}], 
     "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.473876062890625*^9, 3.473876086046875*^9}, {
   3.473876209796875*^9, 3.473876213125*^9}, {3.4738763303125*^9, 
   3.47387633059375*^9}, {3.7506887271166625`*^9, 3.7506887341290636`*^9}, 
   3.75068878512298*^9, {3.7506888714149156`*^9, 3.750688872821996*^9}, {
   3.7507667179150395`*^9, 3.750766718570077*^9}, {3.7924166835464306`*^9, 
   3.792416684148465*^9}, {3.7924175072995467`*^9, 3.792417593054452*^9}, {
   3.792417694114232*^9, 3.792417843683787*^9}, {3.7924179430644712`*^9, 
   3.792417963533642*^9}, {3.7924180238680925`*^9, 3.792418052890753*^9}, {
   3.792419082835662*^9, 3.792419092747229*^9}, {3.792419273456565*^9, 
   3.792419353991172*^9}, {3.792420182299548*^9, 3.7924202272621193`*^9}, 
   3.7924202714936495`*^9, {3.7924203949727125`*^9, 3.7924204017490997`*^9}, 
   3.7924204898811407`*^9, {3.7924840230080276`*^9, 3.7924840243321037`*^9}, {
   3.7924936632884197`*^9, 3.792493668790735*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB) (-)\"\>", "\<\"\[Omega] \
(P-T) (-)\"\>", "\<\"\[Omega] (WKB) (+)\"\>", "\<\"\[Omega] (P-T) (+)\"\>"},
    {"0.`", 
     RowBox[{"0.18308091907773352`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09705269834559256`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.18271414020614393`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09770257105060462`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.18264564602954267`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09493476437430032`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.18896476835937506`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.10476741597967844`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.17534575438264016`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09225497980868425`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.17466927363658674`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09286450763499496`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.175033659376688`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09028242641042171`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.18029643242247728`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09946068693923123`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.16715455297580992`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08728638375186853`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16616469219447624`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08784144890797078`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16695380334663226`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08547288887436257`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1711791258260518`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0939405074280413`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.1584230944193916`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08211714010470121`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.15712438126229453`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08259798886330554`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.15831862509825412`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08047645608738326`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1615372188932025`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08817012640639481`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.1490369987394174`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07670546780390426`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.147448199143076`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07708687678997327`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1490109070341735`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07525005596510796`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.15127097520511312`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08210086965383427`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.13883803393741148`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07098894567506969`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.13699948301491868`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0712428288244735`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1388714162658571`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06972944024346472`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.14024415868006695`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0756659465554218`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.1276027466341945`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06486983887934573`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1255830063377427`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06497148761113275`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.12767746514241068`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06381584307120501`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1282619921437682`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06876940480058896`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.1150024541071972`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.058189146116124635`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.11290211866721121`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05812789003098622`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.11510117176556331`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05735117408694857`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.1150282983402366`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06126459297681855`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.10051276248712053`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05067498997320174`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.0984643709975459`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05046891282180526`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.10061642142767649`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05006577146585222`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.10005112649720928`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05290660091201703`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.08316292755367882`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04181446530778637`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.081330634679124`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04152647460006852`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.0832475525564721`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0414447284913537`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.08239187248149608`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04322545631965432`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.06058364416939978`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030386811818688835`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.05918422970508442`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030135569036500578`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.06062424744473025`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030245134771669128`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.05973440832485913`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.031054152556339976`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.01923559773130972`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009619995356674136`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.01879815374897336`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009580581388503076`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.019236024624136316`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009617086976847685`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.018852312484903357`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009674959771251388`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7924841237427893`*^9, 3.792493734588498*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "=", "1"}], ",", 
        RowBox[{"\[Kappa]", "=", "2"}], ",", 
        RowBox[{"n", "=", "0"}], ",", 
        RowBox[{"iprec", "=", "40"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalLambda]", ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vdm", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vdm", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"3", "M"}]}], "}"}], ",", "n", ",", "iprec"}], "]"}], 
            "//", "First"}], ",", 
           RowBox[{
            RowBox[{"WKBFormula", "[", 
             RowBox[{"6", ",", 
              RowBox[{"Vdp", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"5", 
                 RowBox[{"M", "/", "2"}]}]}], "}"}], ",", "n", ",", "iprec"}],
              "]"}], "//", "First"}], ",", 
           RowBox[{
            RowBox[{"PTFormula", "[", 
             RowBox[{
              RowBox[{"Vdp", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"5", 
                 RowBox[{"M", "/", "2"}]}]}], "}"}], ",", "n", ",", "iprec"}],
              "]"}], "//", "First"}]}], "}"}], "//", "N"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "0", ",", 
          RowBox[{"11", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalLambda]\>\"", ",", " ", "\"\<\[Omega] (WKB) (-)\>\"", ",", 
      " ", "\"\<\[Omega] (P-T) (-)\>\"", ",", " ", 
      "\"\<\[Omega] (WKB) (+)\>\"", ",", " ", "\"\<\[Omega] (P-T) (+)\>\""}], 
     "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.473876062890625*^9, 3.473876086046875*^9}, {
   3.473876209796875*^9, 3.473876213125*^9}, {3.4738763303125*^9, 
   3.47387633059375*^9}, {3.7506887271166625`*^9, 3.7506887341290636`*^9}, 
   3.75068878512298*^9, {3.7506888714149156`*^9, 3.750688872821996*^9}, {
   3.7507667179150395`*^9, 3.750766718570077*^9}, {3.7924166835464306`*^9, 
   3.792416684148465*^9}, {3.7924175072995467`*^9, 3.792417593054452*^9}, {
   3.792417694114232*^9, 3.792417843683787*^9}, {3.7924179430644712`*^9, 
   3.792417963533642*^9}, {3.7924180238680925`*^9, 3.792418052890753*^9}, {
   3.792419082835662*^9, 3.792419092747229*^9}, {3.792419273456565*^9, 
   3.792419353991172*^9}, {3.792420182299548*^9, 3.7924202272621193`*^9}, 
   3.7924202714936495`*^9, {3.7924203949727125`*^9, 3.7924204017490997`*^9}, 
   3.7924204898811407`*^9, 3.792420880485482*^9, {3.79248403214155*^9, 
   3.7924840334756265`*^9}, {3.79249367447506*^9, 3.7924936814124565`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalLambda]\"\>", "\<\"\[Omega] (WKB) (-)\"\>", "\<\"\[Omega] \
(P-T) (-)\"\>", "\<\"\[Omega] (WKB) (+)\"\>", "\<\"\[Omega] (P-T) (+)\"\>"},
    {"0.`", 
     RowBox[{"0.380038411283113`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09641662885238463`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3822511739601724`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09707861595754814`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.38006837184132625`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09636589382635088`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3855327782819581`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09907828775997948`", " ", "\[ImaginaryI]"}]}]},
    {"0.01`", 
     RowBox[{"0.36293665530484764`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09188677752595324`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.36474541706729113`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09248930826215761`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3629612402853194`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09184511957731306`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.36773060757345266`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.09432250561490799`", " ", "\[ImaginaryI]"}]}]},
    {"0.02`", 
     RowBox[{"0.3449115784367995`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08715216499053957`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.34633851476914584`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08768674509692202`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.34493128415287105`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0871187279641169`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.34902748873971645`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08935094042373698`", " ", "\[ImaginaryI]"}]}]},
    {"0.03`", 
     RowBox[{"0.3258065037820347`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0821742223711158`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3268775831406956`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08263340993560819`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3258218372239804`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.08214812331757475`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3292705423029362`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0841260312691104`", " ", "\[ImaginaryI]"}]}]},
    {"0.04`", 
     RowBox[{"0.30541538452664496`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0769016770299131`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.30616083419207596`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07727966837664725`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.30542686437202254`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07688199936488385`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.3082579848365525`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07859809825009567`", " ", "\[ImaginaryI]"}]}]},
    {"0.05`", 
     RowBox[{"0.2834575973604914`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0712641808345127`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2839123871803531`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07155750334492403`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.28346575980764904`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07124997798703818`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2857139402807096`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.07269907764862486`", " ", "\[ImaginaryI]"}]}]},
    {"0.06`", 
     RowBox[{"0.2595330332250348`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06516102080571425`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2597374470858028`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0653693576098948`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2595384369649508`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06515133055274205`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.26124361842237004`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.06633136441090128`", " ", "\[ImaginaryI]"}]}]},
    {"0.07`", 
     RowBox[{"0.2330346540264979`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.0584392152045957`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.23303510652328108`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05856640850603355`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2330378789105113`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05843308408748926`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.23424611681066748`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.059346086829710036`", " ", "\[ImaginaryI]"}]}]},
    {"0.08`", 
     RowBox[{"0.20295576681684085`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05084532830969078`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.2028062413263459`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05090066326054284`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.20295740151787847`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.050841844448297355`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.20372231634516386`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.05149520183250491`", " ", "\[ImaginaryI]"}]}]},
    {"0.09`", 
     RowBox[{"0.16737740019282982`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.04189739503331`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16714255501132255`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.041897428404503355`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16737801555946888`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.041895726221764455`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.16776392574420998`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.042303964351376865`", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.12156571209875575`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030409573704224483`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.12132964395019688`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.03038139702320938`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.12156581916981579`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.030409005800136307`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.12165654672230092`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.03059701453058111`", " ", "\[ImaginaryI]"}]}]},
    {"0.11`", 
     RowBox[{"0.03848529933447792`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009621888484118877`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.03840624611917455`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009613548080699339`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.0384852943733628`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009621856675706092`", " ", "\[ImaginaryI]"}]}], 
     RowBox[{"0.03843892274327233`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.009635277006556277`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7924211270345836`*^9, 3.7924843028150315`*^9, 
  3.7924938345782175`*^9}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1046, 639},
WindowMargins->{{21, Automatic}, {Automatic, 1}},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792},
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "home", "konoplya",
    "test"}, "upon_request1.nb.ps", CharacterEncoding -> "iso8859-1"]},
ShowSelection->True,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 638, 12, 31, "Input"],
Cell[1186, 34, 182, 4, 29, "Text"],
Cell[1371, 40, 3361, 82, 187, "Input"],
Cell[4735, 124, 105, 1, 29, "Text"],
Cell[4843, 127, 4175, 140, 293, "Input"],
Cell[CellGroupData[{
Cell[9043, 271, 296, 4, 71, "Section"],
Cell[CellGroupData[{
Cell[9364, 279, 1816, 46, 132, "Input"],
Cell[11183, 327, 3899, 77, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15119, 409, 1872, 47, 132, "Input"],
Cell[16994, 458, 3879, 77, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20910, 540, 1892, 47, 132, "Input"],
Cell[22805, 589, 3869, 77, 221, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[26723, 672, 342, 4, 41, "Section"],
Cell[CellGroupData[{
Cell[27090, 680, 1867, 47, 132, "Input"],
Cell[28960, 729, 3885, 77, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32882, 811, 1918, 48, 132, "Input"],
Cell[34803, 861, 3936, 78, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38776, 944, 1921, 48, 132, "Input"],
Cell[40700, 994, 3922, 78, 221, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[44671, 1078, 196, 2, 41, "Section"],
Cell[CellGroupData[{
Cell[44892, 1084, 3306, 75, 152, "Input"],
Cell[48201, 1161, 7701, 135, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55939, 1301, 3326, 75, 152, "Input"],
Cell[59268, 1378, 7087, 127, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66392, 1510, 3330, 75, 152, "Input"],
Cell[69725, 1587, 7089, 127, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76851, 1719, 3360, 76, 152, "Input"],
Cell[80214, 1797, 7058, 127, 221, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[87321, 1930, 238, 3, 41, "Section"],
Cell[CellGroupData[{
Cell[87584, 1937, 3525, 78, 152, "Input"],
Cell[91112, 2017, 7065, 125, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98214, 2147, 3543, 78, 152, "Input"],
Cell[101760, 2227, 7086, 126, 221, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

